A Partially Collapsed Sampler for Unsupervised Nonnegative Spike Train Restoration

In this paper the problem of restoration of non-negative sparse signals is addressed in the Bayesian framework. We introduce a new probabilistic hierarchical prior, based on the Generalized Hyperbolic (GH) distribution, which explicitly accounts for sparsity. This new prior allows on the one hand, to take into account the non-negativity. And on the other hand, thanks to the decomposition of GH distributions as continuous Gaussian mean-variance mixture, allows us to propose a partially collapsed Gibbs sampler (PCGS), which is shown to be more efficient in terms of convergence time than the classical Gibbs sampler.

==> sildeFigures.m <==
clear all;close all;clc
load normalUnitVarianceParams.mat
%Std of truncated Normal
std = 1;


l = 4;
stp = 2*l/1000;
x = [-1:stp:l];

pd = makedist('Normal');
pd.sigma = std;
t = truncate(pd,0.0,inf);
X = pdf(t,x);


%Scaling :
% alpha = alpha/std;
% beta = beta/std;
% delta = delta*std;
% mu = mu*std;

Y = GH_pdf(x,lambdaN,alphaN,betaN,deltaN,muN);


figure;
plot(x,X,'k--','LineWidth',1.2);
hold on;grid on
plot(x,Y,'r','LineWidth',1.2);

xlabel('$x$');ylabel('$p(x)$')

h = legend('$\mathcal{N}^{+}$','$GH_{\mathcal{N}}$','Interpreter','latex');
set(h,'FontSize',14)
